Transport coefficients of heavy baryons

We compute the transport coefficients (drag and momentum diffusion) of the low-lying heavy baryons $\Lambda_c$ and $\Lambda_b$ in a medium of light mesons formed at the later stages of high-energy heavy-ion collisions. We employ the Fokker-Planck approach to obtain the transport coefficients from unitarized baryon-meson interactions based on effective field theories that respect chiral and heavy-quark symmetries. We provide the transport coefficients as a function of temperature and heavy-baryon momentum, and analyze the applicability of certain nonrelativistic estimates. Moreover we compare our outcome for the spatial diffusion coefficient to the one coming from the solution of the Boltzmann-Uehling-Uhlenbeck transport equation and we find a very good agreement between both calculations. The transport coefficients for $\Lambda_c$ and $\Lambda_b$ in a thermal bath will be used in a subsequent publication as input in a Langevin evolution code for the generation and propagation of heavy particles in heavy-ion collisions at LHC and RHIC energies.

==> anc/Bbar_F_p100.dat <==
// F(T) coefficient for Bbar meson with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Drag coefficient (1/fm) vs Temperature (MeV)
60.000000000000000 0.000314618
70.000000000000000 0.00064222
80.000000000000000 0.00114032
90.000000000000000 0.00185985
100.00000000000000 0.00282536
110.00000000000000 0.00415769
120.00000000000000 0.00586215
130.00000000000000 0.00782372
140.00000000000000 0.010252
150.00000000000000 0.0136256
160.00000000000000 0.0171059



==> anc/Bbar_Gamma0_p100.dat <==
// Gamma_0(T) coefficient for Bbar meson with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Diffusion coefficient (GeV^2/fm) vs Temperature (MeV)
60.000000000000000 9.61623e-05
70.000000000000000 0.000228999
80.000000000000000 0.000467552
90.000000000000000 0.000858689
100.00000000000000 0.00146051
110.00000000000000 0.00234234
120.00000000000000 0.00358926
130.00000000000000 0.00529228
140.00000000000000 0.00756567
150.00000000000000 0.0105361
160.00000000000000 0.0143318



==> anc/D_F_p100.dat <==
// F(T) coefficient for D meson with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Drag coefficient (1/fm) vs Temperature (MeV)
60.000000000000000 0.000724612
70.000000000000000 0.00156482
80.000000000000000 0.002917
90.000000000000000 0.00495627
100.00000000000000 0.00786509
110.00000000000000 0.0117559
120.00000000000000 0.0168595
130.00000000000000 0.0232337
140.00000000000000 0.0317219
150.00000000000000 0.0424846
160.00000000000000 0.0543835



==> anc/D_Gamma0_p100.dat <==
// Gamma_0(T) coefficient for D meson with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Diffusion coefficient (GeV^2/fm) vs Temperature (MeV)
60.000000000000000 7.53651e-05
70.000000000000000 0.000189743
80.000000000000000 0.000406362
90.000000000000000 0.000775835
100.00000000000000 0.00136204
110.00000000000000 0.00224907
120.00000000000000 0.00352713
130.00000000000000 0.00531579
140.00000000000000 0.00774853
150.00000000000000 0.0109771
160.00000000000000 0.015181



==> anc/Lambdab_F_p100.dat <==
// F(T) coefficient for Lambda_b baryon with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Drag coefficient (1/fm) vs Temperature (Mev)
60.000000000000000 0.000894634
70.000000000000000 0.00151877
80.000000000000000 0.00236145
90.000000000000000 0.003457
100.00000000000000 0.00486942
110.00000000000000 0.00664372
120.00000000000000 0.00880451
130.00000000000000 0.0114475
140.00000000000000 0.0145873
150.00000000000000 0.0183012
160.00000000000000 0.0227237



==> anc/Lambdab_Gamma0_p100.dat <==
// Gamma_0(T) coefficient for Lambda_b baryon with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Diffusion coefficient (GeV^2/fm) vs Temperature (MeV)
60.000000000000000 0.000296751
70.000000000000000 0.000592778
80.000000000000000 0.00105511
90.000000000000000 0.00173745
100.00000000000000 0.00270323
110.00000000000000 0.00403978
120.00000000000000 0.00583344
130.00000000000000 0.00819817
140.00000000000000 0.011246
150.00000000000000 0.0151215
160.00000000000000 0.0199398



==> anc/Lambdac_F_p100.dat <==
// F(T) coefficient for Lambda_c baryon with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Drag coefficient (1/fm) vs Temperature (MeV)
60.000000000000000 0.000908348
70.000000000000000 0.00203418
80.000000000000000 0.00381528
90.000000000000000 0.0063471
100.00000000000000 0.00979491
110.00000000000000 0.0142275
120.00000000000000 0.0195882
130.00000000000000 0.026592
140.00000000000000 0.0344126
150.00000000000000 0.0444478
160.00000000000000 0.0551316



==> anc/Lambdac_Gamma0_p100.dat <==
// Gamma_0(T) coefficient for Lambda_c baryon with p=100 MeV
// Data for Fig. 10 in
// Propagation of heavy baryons in heavy-ion collisions. Part I: $Lambda_c$ and $Lambda_b$ transport coefficients
// L Tolos, J.M. Torres-Rincon and S.K. Das
// Diffusion coefficient (GeV^2/fm) vs Temperature (MeV)
60.000000000000000 0.000115772
70.000000000000000 0.000302809
80.000000000000000 0.000653361
90.000000000000000 0.0012352
100.00000000000000 0.00212624
110.00000000000000 0.00341048
120.00000000000000 0.00518909
130.00000000000000 0.00757278
140.00000000000000 0.0106818
150.00000000000000 0.0146561
160.00000000000000 0.019629


